Fourteenth-canonical birationality of threefolds with positive geometric genus

We prove that the pluricanonical map of a complex projective threefold of general type with canonical singularities and positive geometric genus is birational in every degree at least fourteen. The bound is sharp.

==> anc/README.txt <==
EXACT ARITHMETIC CERTIFICATE FOR APPENDIX A

Article: Fourteenth-canonical birationality of threefolds with positive
geometric genus
Author: Zhengjie Yu
Source version: 10 November 2026

Contents
--------
verify_endpoint.py   Executable copy of the certificate printed in Appendix A.
expected_output.txt  Complete stdout from a successful run, including all
                     seventeen retained baskets.

Run from the submission root:

    python3 anc/verify_endpoint.py

Or, from this directory:

    python3 verify_endpoint.py

Requirements
------------
Python 3; tested with Python 3.12.14. Only Python's standard library is used.
No network connection, input dataset, numerical tolerance, or proprietary
computer algebra system is needed. All arithmetic decisions use integers
and fractions.Fraction.

Run with assertions enabled: do not use -O or PYTHONOPTIMIZE. The executable
checks this condition and refuses to run when assertions are disabled.

What the program verifies
------------------------
Starting from 8(1,2)+3(1,3)+(1,4)+(2,5), the program enumerates prime-packing
descendants with volume at least 1/60, retaining multiplicities and removing
duplicate nodes. It filters by (P1,...,P7)=(1,1,1,2,2,4,4) using Reid's
Riemann--Roch formula with chi=1. It asserts that there are seventeen retained
baskets, exactly one of volume 1/40, and that the latter has P8=P9=6.

Expected summary:
    Visited nodes: 18
    Retained baskets: 17
    PASS: 17 baskets; unique volume-1/40 endpoint; P8=P9=6.

The certificate body is copied verbatim from the article. The added header
checks the Python execution mode; the added final block prints the computed
table in increasing volume order. Neither addition changes the enumeration.
The mathematical reason for termination and exhaustiveness is given in
Appendix A. Passing the necessary numerical tests does not assert geometric
realizability of a basket.

Building the article
--------------------
The root file main.tex is self-contained and uses standard LaTeX packages.
Use pdfLaTeX (tested with TeX Live 2023/Debian). The bibliography is embedded
in thebibliography; no BibTeX step is needed. Compile until references and
the table of contents stabilize, normally three runs from a clean directory:

    pdflatex -interaction=nonstopmode -halt-on-error main.tex
    pdflatex -interaction=nonstopmode -halt-on-error main.tex
    pdflatex -interaction=nonstopmode -halt-on-error main.tex

This source ZIP can also be imported into Overleaf as a new project: select
main.tex as the main document and pdfLaTeX as the compiler. The ancillary
files are not executed or required during LaTeX compilation.

For arXiv, upload the source ZIP with this anc directory at its root and
select pdfLaTeX; TeX Live 2023 matches the local validation environment.
Inspect arXiv's generated PDF before completing the submission.

Official packaging guidance (checked 10 November 2026):
https://info.arxiv.org/help/submit_tex.html
https://info.arxiv.org/help/ancillary_files.html
https://info.arxiv.org/help/faq/texlive.html


==> anc/expected_output.txt <==
Exact arithmetic certificate: Appendix A
Visited nodes: 18
Retained baskets: 17
Basket | Volume | P8 | P9
3*(1,2) + 3*(1,3) + (1,4) + (7,15) | 1/60 | 6 | 7
7*(1,2) + (1,3) + (3,7) + (3,10) | 2/105 | 5 | 6
4*(1,2) + 3*(1,3) + (1,4) + (6,13) | 1/52 | 6 | 7
5*(1,2) + 3*(1,3) + (1,4) + (5,11) | 1/44 | 6 | 7
7*(1,2) + 2*(1,3) + (2,7) + (3,7) | 1/42 | 5 | 6
8*(1,2) + (3,8) + (3,10) | 1/40 | 6 | 6
8*(1,2) + (2,7) + (4,11) | 2/77 | 6 | 6
6*(1,2) + 3*(1,3) + (1,4) + (4,9) | 1/36 | 6 | 7
8*(1,2) + (1,3) + (2,7) + (3,8) | 5/168 | 6 | 6
8*(1,2) + (2,5) + (4,13) | 2/65 | 6 | 7
8*(1,2) + (1,3) + (2,5) + (3,10) | 1/30 | 6 | 7
8*(1,2) + (1,4) + (5,14) | 1/28 | 7 | 7
7*(1,2) + 3*(1,3) + (1,4) + (3,7) | 1/28 | 6 | 7
8*(1,2) + (1,3) + (1,4) + (4,11) | 5/132 | 7 | 7
8*(1,2) + 2*(1,3) + (2,5) + (2,7) | 4/105 | 6 | 7
8*(1,2) + 2*(1,3) + (1,4) + (3,8) | 1/24 | 7 | 7
8*(1,2) + 3*(1,3) + (1,4) + (2,5) | 1/20 | 7 | 8
PASS: 17 baskets; unique volume-1/40 endpoint; P8=P9=6.


==> anc/verify_endpoint.py <==
#!/usr/bin/env python3
"""Exact arithmetic certificate for Appendix A of the 14K paper.

The certificate body is copied verbatim from Appendix A. The reporting
code below it only prints the computed table and a success summary.
Run without Python optimization (-O), since the certificate uses asserts.
"""
import sys
if not __debug__:
    sys.exit("Run without -O or PYTHONOPTIMIZE: assertions must be enabled.")

from fractions import Fraction as Q

def volume(B):
    return sum((Q(b*b, r) for b, r in B), Q(0)) - 6

def P(B, m):
    if m == 1:
        return Q(1)
    correction = sum((Q((j*b % r)*(r-j*b % r), 2*r)
                      for b, r in B for j in range(1, m)), Q(0))
    return Q(m*(m-1)*(2*m-1), 12)*volume(B) - (2*m-1) + correction

initial = tuple(sorted([(1,2)]*8 + [(1,3)]*3 + [(1,4),(2,5)]))
todo, seen, rows = [initial], {initial}, []
while todo:
    B = todo.pop()
    if [P(B,m) for m in range(1,8)] == [1,1,1,2,2,4,4]:
        rows.append(B)
    for i in range(len(B)):
        for j in range(i+1, len(B)):
            b,r = B[i]
            c,s = B[j]
            if abs(b*s-c*r) != 1:
                continue
            C = tuple(sorted([x for h,x in enumerate(B)
                              if h not in (i,j)] + [(b+c,r+s)]))
            if C not in seen and volume(C) >= Q(1,60):
                seen.add(C)
                todo.append(C)
assert len(rows) == 17
endpoint = [B for B in rows if volume(B) == Q(1,40)]
assert len(endpoint) == 1
assert P(endpoint[0],8) == P(endpoint[0],9) == 6

# Reporting only; the certificate body above is unchanged.
from collections import Counter
print("Exact arithmetic certificate: Appendix A")
print("Visited nodes:", len(seen))
print("Retained baskets:", len(rows))
print("Basket | Volume | P8 | P9")
for basket in sorted(rows, key=lambda b: (volume(b), b)):
    terms = []
    for pair, multiplicity in sorted(Counter(basket).items()):
        atom = "(%d,%d)" % pair
        terms.append((str(multiplicity) + "*" if multiplicity > 1 else "") + atom)
    print(" + ".join(terms), volume(basket), P(basket, 8), P(basket, 9), sep=" | ")
print("PASS: 17 baskets; unique volume-1/40 endpoint; P8=P9=6.")

